Accuracy in the Measurement of Power Balance in Bicycle Power Meters

Bicycle Power Meters have become ubiquitous as training aids in recent years. Many power meters purport to measure Left-Right Pedal Balance, which is a measure of the extent to which power generated by the application of torque to the left and right pedal differ. This metric has both practical and clinical significance. Most Bicycle Power Meters measure only the Average Angular Velocity (AAV) of the pedal throughout a given pedal stroke -- only a small number of power meters compute power using Instantaneous Angular Velocity (IAV). The paper highlights that power balance figures reported by devices employing these two methods have different physical meanings, and that AAV-based power balance figures will tend to be inaccurate when phase imbalance exists within a pedal stroke. Simulations were performed on a number of realistic indoor and outdoor riding scenarios. This results of this paper indicate that errors in Power Balance of up to 10% could occur under certain conditions.

==> workings/model.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "S1 & 1.204 & 80 & 11 & 0.0 & 80 & 240.379 & 0.257\\\\\n",
      "S2 & 1.204 & 80 & 7 & 0.05 & 70 & 336.626 & 1.015\\\\\n",
      "S3 & 1.204 & 80 & 4 & 0.1 & 60 & 325.478 & 3.505\\\\\n",
      "S4 & 1.204 & 80 & 3 & 0.15 & 50 & 358.036 & 8.225\\\\\n",
      "S5 & 1.204 & 4 & 11 & 0.0 & 80 & 240.379 & 5.116\\\\\n",
      "S6 & 5.0 & 4 & 7 & 0.0 & 60 & 257.25 & 17.334\\\\\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Phase Offset and Harmonic Power Balance Error')"
      ]
     },
     "execution_count": 102,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "CdA = 0.3\n",
    "g = 9.81\n",
    "\n",
    "def calculate_error(v_avg,gradient,RPM,mass,alpha,rho):\n",
    "  Force = mass*g*gradient + 1/2 * rho * CdA * v_avg**2\n",
    "  Resistance = 1/2 * rho * CdA * v_avg\n",
    "  Reactance = RPM/60 * 2 * np.pi * mass\n",
    "  Impedance = np.abs(Resistance + 1j*Reactance)\n",
    "  epsilon = Force/(v_avg*Impedance)*np.sin(np.radians(alpha))*np.sin(np.arctan(Reactance/Resistance))\n",
    "  epsilon = np.round(epsilon*1e2,3)\n",
    "  Power = Force * v_avg\n",
    "  return epsilon,Force,Impedance,Power\n",
    "\n",
    "Scenarios = [{\"Name\":1,\"mass\":80,\"v_avg\":11,\"gradient\":0.0,\"RPM\":80,\"rho\":1.204},\n",
    "{\"Name\":2,\"mass\":80,\"v_avg\":7,\"gradient\":0.05,\"RPM\":70,\"rho\":1.204},\n",
    "{\"Name\":3,\"mass\":80,\"v_avg\":4,\"gradient\":0.10,\"RPM\":60,\"rho\":1.204},\n",
    "{\"Name\":4,\"mass\":80,\"v_avg\":3,\"gradient\":0.15,\"RPM\":50,\"rho\":1.204},\n",
    "{\"Name\":5,\"mass\":4,\"v_avg\":11,\"gradient\":0.0,\"RPM\":80,\"rho\":1.204},\n",
    "{\"Name\":6,\"mass\":4,\"v_avg\":7,\"gradient\":0.0,\"RPM\":60,\"rho\":5.0}]\n",
    "\n",
    "results = [[\"Scenario\",\"alpha (degrees)\",\"rho (kgm^-3)\",\"CdA (m^2)\",\"g (ms^-2)\",\"Mass (kg)\",\"Average Velocity (ms^-1)\",\"Gradient (\\%)\",\"Cadence (RPM)\",\"Average Force (N)\",\"Impedance (Ohm)\",\"Power (W)\",\"Balance Error (%)\"]]\n",
    "\n",
    "for s in Scenarios:\n",
    "  alpha = np.linspace(-60,60,61)\n",
    "  for a in alpha:\n",
    "    eps,force,impedance,power = calculate_error(v_avg=s[\"v_avg\"],gradient=s[\"gradient\"],RPM=s[\"RPM\"],mass=s[\"mass\"],alpha=a,rho=s[\"rho\"])\n",
    "    results.append([s[\"Name\"],a,s[\"rho\"],CdA,g,s[\"mass\"],s[\"v_avg\"],s[\"gradient\"],s['RPM'],force,impedance,power,eps])\n",
    "\n",
    "df = pd.DataFrame(results)\n",
    "df.columns = df.iloc[0]\n",
    "df = df.drop(df.index[0]).reset_index(drop=True)\n",
    "plt.plot(df[df['Scenario'] == 1]['alpha (degrees)'],df[df['Scenario'] == 1]['Balance Error (%)'],label='Scenario 1')\n",
    "plt.plot(df[df['Scenario'] == 2]['alpha (degrees)'],df[df['Scenario'] == 2]['Balance Error (%)'],label='Scenario 2')\n",
    "plt.plot(df[df['Scenario'] == 3]['alpha (degrees)'],df[df['Scenario'] == 3]['Balance Error (%)'],label='Scenario 3')\n",
    "plt.plot(df[df['Scenario'] == 4]['alpha (degrees)'],df[df['Scenario'] == 4]['Balance Error (%)'],label='Scenario 4')\n",
    "plt.plot(df[df['Scenario'] == 5]['alpha (degrees)'],df[df['Scenario'] == 5]['Balance Error (%)'],label='Scenario 5')\n",
    "plt.plot(df[df['Scenario'] == 6]['alpha (degrees)'],df[df['Scenario'] == 6]['Balance Error (%)'],label='Scenario 6')\n",
    "\n",
    "for s in Scenarios:\n",
    "  max_error = np.max(df[df['Scenario'] == s[\"Name\"]]['Balance Error (%)'])\n",
    "  avg_power = np.round(np.mean(df[df['Scenario'] == s[\"Name\"]]['Power (W)']),3)\n",
    "  t = f\"S{s['Name']} & {s['rho']} & {s['mass']} & {s['v_avg']} & {s['gradient']} & {s['RPM']} & {avg_power} & {max_error}\\\\\\\\\"\n",
    "  print(t)\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel(\"Harmonic 1 Phase Offset (deg)\")\n",
    "plt.ylabel(\"Power Balance Error (%)\")\n",
    "plt.title(\"Phase Offset and Harmonic Power Balance Error\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> workings/realsim.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Predicted Error 0.607\n",
      "3.22\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import csv\n",
    "vavg = 4\n",
    "m = 80\n",
    "sintheta = 0.10\n",
    "g = 9.81\n",
    "omega = 80/60 * 2 * np.pi\n",
    "alpha = 30\n",
    "rho = 1.204\n",
    "CdA = 0.3\n",
    "\n",
    "V = m*g*sintheta + 0.5*rho*CdA*vavg**2\n",
    "R = 0.5*rho*CdA*vavg\n",
    "X_h1 = omega*m\n",
    "Z_h1 = np.sqrt((X_h1)**2+(R)**2)\n",
    "Imag = V/Z_h1\n",
    "IRatio = Imag/vavg\n",
    "Power = vavg*V\n",
    "\n",
    "epsilon1 = V**2/(2*Z_h1)*np.sin(np.radians(alpha))**2\n",
    "epsilon1 = np.round(epsilon1*1e2/Power,3)\n",
    "print(f\"Predicted Error {epsilon1}\")\n",
    "\n",
    "# Step 1: Read the file content\n",
    "with open('Circuit.txt', 'r') as file:\n",
    "    file_content = file.read()\n",
    "\n",
    "# Step 2: Modify the content\n",
    "# For example, let's replace the word 'old_word' with 'new_word'\n",
    "modified_content = file_content.replace('\\t', ',')\n",
    "\n",
    "# Step 3: Write the modified content back to the file\n",
    "with open('Circuit.txt', 'w') as file:\n",
    "    file.write(modified_content)\n",
    "\n",
    "\n",
    "# Now, file_content contains the entire file as a string\n",
    "df = pd.read_csv(\"Circuit.txt\")\n",
    "df = df[df['time'] > 19e2]\n",
    "leftwork = np.mean(df['V(l)']*df['I(L1)'])\n",
    "rightwork = np.mean((df['V(t)']-df['V(l)'])*df['I(L1)'])\n",
    "epsilon2 = np.round((leftwork-rightwork)*1e2/Power,2)\n",
    "print(epsilon2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-18.69869372708529\n"
     ]
    }
   ],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> workings/spice.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "import subprocess\n",
    "import csv\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Predicted Error: 5.3583%\n",
      "done\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Note: No \".plot\", \".print\", or \".fourier\" lines; no simulations run\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Power: 180.107\n",
      "Harmonic Power: 180.655W\n",
      "Error: 5.308%\n"
     ]
    }
   ],
   "source": [
    "mass = 2.0\n",
    "velocity = 10\n",
    "grade = 0.00\n",
    "cadence = 80\n",
    "probe_resistance = 1e-3\n",
    "time_step = 1e-2\n",
    "alpha = 30\n",
    "rho = 1.204\n",
    "CdA = 0.3\n",
    "\n",
    "\n",
    "force_gravity = mass*9.81*grade\n",
    "wind_force = 0.5*rho*CdA*(velocity)**2\n",
    "Force = np.round(wind_force + force_gravity,8)\n",
    "resistance = np.round(wind_force/velocity,8)\n",
    "reactance = 1j*np.round(cadence/60*2*np.pi*mass,8)\n",
    "power = np.round(Force * velocity,8)\n",
    "freq = np.round(cadence/60,8)\n",
    "\n",
    "Impedance = resistance+reactance\n",
    "V_h1 = np.sqrt(2)*Force*np.sin(np.deg2rad(alpha/2))\n",
    "I_h1 = np.conj(V_h1/Impedance)\n",
    "\n",
    "left_harmonic_voltage = Force/np.sqrt(2)*(np.cos(np.radians(90))+1j*np.sin(np.radians(90)))\n",
    "right_harmonic_voltage = Force/np.sqrt(2)*(np.cos(np.radians(-90+alpha))+1j*np.sin(np.radians(-90+alpha)))\n",
    "net_harmonic_voltage = left_harmonic_voltage + right_harmonic_voltage\n",
    "I_h1 = np.conj(net_harmonic_voltage/Impedance)\n",
    "left_harmonic_power = np.real(left_harmonic_voltage*I_h1)\n",
    "right_harmonic_power = np.real(right_harmonic_voltage*I_h1)\n",
    "\n",
    "\n",
    "predicted_epsilon = np.real(I_h1*(left_harmonic_voltage-right_harmonic_voltage))\n",
    "predicted_epsilon = Force/np.sqrt(2)*np.abs(I_h1)*np.sin(np.radians(alpha/2))*np.cos(np.radians(alpha/2 + np.degrees(np.arctan(500))-90))\n",
    "predicted_epsilon -= Force/np.sqrt(2)*np.abs(I_h1)*np.sin(np.radians(alpha/2))*np.cos(np.radians(-alpha/2 + np.degrees(np.arctan(500))+90))\n",
    "#predicted_epsilon = np.sqrt(2)*Force*np.cos(np.radians(alpha/2))*np.*np.sin(np.arctan(cadence/60*2*np.pi*mass))*np.abs(I_h1)\n",
    "predicted_epsilon = Force**2/(np.abs(Impedance))*np.sin(np.radians(alpha))\n",
    "predicted_epsilon = (Force)/(velocity*np.abs(resistance+reactance))*np.sin(np.radians(alpha))*1e2\n",
    "predicted_epsilon = np.round(predicted_epsilon,4)\n",
    "print(f\"Predicted Error: {predicted_epsilon}%\")\n",
    "\n",
    "coeff_l = Force*np.array([0.5,1.00,0.5,0.25])\n",
    "coeff_r = Force*np.array([0.5,1.00,0.5,0.25])\n",
    "angle_l = np.array([0.0,90.0,180.0,-90])\n",
    "angle_r = np.array([0.0,(-90.0+alpha),180.0,90])\n",
    "\n",
    "for i in range(len(coeff_l)):\n",
    "  angle_l[i] = np.radians(angle_l[i])\n",
    "  angle_r[i] = np.radians(angle_r[i])\n",
    "\n",
    "\n",
    "raw_spice = f'''Circuit\n",
    "BinputL ing inx V={coeff_l[0]} + {coeff_l[1]}*cos({freq}*1*2*3.14159*time+{angle_l[1]})  +  {coeff_l[2]}*cos({freq}*2*2*3.14159*time+{angle_l[2]})  +  {coeff_l[3]}*cos({freq}*3*2*3.14159*time+{angle_l[3]})\n",
    "BinputR inx 0  V={coeff_r[0]} + {coeff_r[1]}*cos({freq}*1*2*3.14159*time+{angle_r[1]})  +  {coeff_l[2]}*cos({freq}*2*2*3.14159*time+{angle_r[2]})  +  {coeff_r[3]}*cos({freq}*3*2*3.14159*time+{angle_r[3]})\n",
    "Binputg in ing V={force_gravity*-1}\n",
    "Rp p 0 {probe_resistance}\n",
    "L out p {mass}\n",
    "R in out {resistance}\n",
    ".control\n",
    "tran {time_step} 1000\n",
    "run\n",
    "print v(p)/{probe_resistance} v(ing) v(inx)\n",
    ".endc'''\n",
    "fname = f'spice/{mass}-{velocity}-{grade}-{cadence}.cir'\n",
    "with open(fname, 'w') as file:\n",
    "    # Write the string to the file\n",
    "    file.write(raw_spice)\n",
    "print(\"done\")\n",
    "# Call ngspice to run the simulation\n",
    "# Call ngspice to run the simulation and capture the output\n",
    "ngspice_process = subprocess.Popen([\"ngspice\", \"-b\", fname], stdout=subprocess.PIPE, text=True)\n",
    "ngspice_output, _ = ngspice_process.communicate()\n",
    "# Extract voltage values from ngspice output\n",
    "voltage_lines =  ngspice_output.split('\\n')\n",
    "Time_O = []\n",
    "Current_O = []\n",
    "Left_Voltage_O = []\n",
    "Right_Voltage_O = []\n",
    "Total_Voltage_O = []\n",
    "for i in voltage_lines:\n",
    "  t = []\n",
    "  current = []\n",
    "  i = i.split(\"\\t\")\n",
    "  index = i[0]\n",
    "  if index.isdigit():\n",
    "    Time_O.append(float(i[1]))\n",
    "    Current_O.append(float(i[2]))\n",
    "    Total_Voltage_O.append(float(i[3]))\n",
    "    Right_Voltage_O.append(float(i[4]))\n",
    "    Left_Voltage_O.append(float(i[3]) - float(i[4]))\n",
    "\n",
    "Tsim = 50\n",
    "Tstart = 900\n",
    "SliceStart = int(Tstart/time_step)\n",
    "SliceEnd = int((Tstart+Tsim)/time_step)\n",
    "\n",
    "Time = Time_O[SliceStart:SliceEnd]\n",
    "Current = np.array(Current_O[SliceStart:SliceEnd])\n",
    "Total_Voltage = np.array(Total_Voltage_O[SliceStart:SliceEnd])\n",
    "Right_Voltage = np.array(Right_Voltage_O[SliceStart:SliceEnd])\n",
    "Left_Voltage = Left_Voltage_O[SliceStart:SliceEnd]\n",
    "combined_array = np.column_stack((Time, Total_Voltage, Current))\n",
    "np.savetxt('output.csv', combined_array, delimiter=',', header='Time,Voltage,Current', comments='')\n",
    "IAV = np.round(np.sum(Current*Total_Voltage)*time_step/Tsim,3)\n",
    "AAV = np.round(np.mean(Current)*np.mean(Total_Voltage),3)\n",
    "right_harmonic_work = np.mean(Current*Right_Voltage)-np.mean(Current)*np.mean(Right_Voltage)\n",
    "left_harmonic_work = np.mean(Current*Left_Voltage)-np.mean(Current)*np.mean(Left_Voltage)\n",
    "Epsilon = np.round((right_harmonic_work-left_harmonic_work)/power*1e2,3)\n",
    "\n",
    "print(f\"Power: {AAV}\")\n",
    "print(f\"Harmonic Power: {IAV}W\")\n",
    "print(f\"Error: {Epsilon}%\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

